Topological Data Analysis

Topological Data Analysis (TDA) can broadly be described as a collection of data analysis methods that find structure in data. This includes: clustering, manifold estimation, nonlinear dimension reduction, mode estimation, ridge estimation and persistent homology. This paper reviews some of these methods.

==> 4ModePlot.r <==
library(mvtnorm)
#library(matrixcalc)
library(igraph)

library(scatterplot3d)


### 2-dim, 4 modes and 1 ring


kernel = function(X,Grid,h){
     ### kernel density estimator
     ### X = data
     ### Grid = evaluation grid
     ### h = bandwidth
     n = nrow(X)
     m = nrow(Grid)
     d = ncol(Grid)
     p = rep(0,m)
     for(i in 1:m){
          tmp = matrix(Grid[i,],n,d,byrow=TRUE) - X
          tmp = exp(-apply(tmp^2,1,sum)/(2*h^2))
          p[i] = mean(tmp)
          }
     p = p/(h^d * (2*pi)^(d/2))
     return(p)
     }


Condense = function(x,eps){
     n = nrow(x)
     d = ncol(x)
     D = as.matrix(dist(x))
     E = matrix(0,n,n)
     E[D <= eps] = 1
     G = graph.adjacency(E,mode="undirected",diag=FALSE)
     C = clusters(G)$membership
     k = max(C)
     modes = matrix(0,k,d)
     for(i in 1:k){
          I = (1:n)[C == i]
          y = x[I,]
          if(length(I) == 1)y = matrix(y,nrow=1)
          modes[i,] = apply(y,2,mean)
          }
     return(list(modes=modes,clusters=C))
     }



MeanShift = function(x,h,niter,eps){
     y = x
     m = nrow(y)
     n = nrow(x)
     d = ncol(y)
     sigma = h^2*diag(d)
     for(i in 1:m){
          for(j in 1:niter){
               w = dmvnorm(x,y[i,],sigma)
               w = w/sum(w)
               y[i,] = apply(x*matrix(w,n,d),2,sum)
               }
          }
     
     tmp = Condense(y,eps)
     return(list(modes=tmp$modes,clusters=tmp$clusters))
     }


MeanShift2 = function(x,y,h,niter,eps){
     m = nrow(y)
     n = nrow(x)
     d = ncol(y)
     sigma = h^2*diag(d)
     for(i in 1:m){
          for(j in 1:niter){
               w = dmvnorm(x,y[i,],sigma)
               w = w/sum(w)
               y[i,] = apply(x*matrix(w,n,d),2,sum)
               }
          }
     
     tmp = Condense(y,eps)
     return(list(modes=tmp$modes,clusters=tmp$clusters))
     }



s  = c(.2,1,.7,1.5)

x1 = c(rnorm(200,-5,s[1]),rnorm(200,-5,s[2]),
       rnorm(200,5,s[3]),rnorm(200,3,s[4]))
x2 = c(rnorm(200,-5,s[1]),rnorm(200,5,s[2]),
       rnorm(200,5,s[3]),rnorm(200,-2,s[4]))

X  = cbind(x1,x2)


n     = nrow(X)
aa    = max(X)
bb    = min(X)
k     = 30
g     = seq(bb,aa,length=k)
g1    = rep(g,rep(k,k))
g2    = rep(g,k)
Grid  = cbind(g2,g1)
alpha = 0.05
N     = nrow(Grid)
niter = 20
epsMT = .2
h     = 1


p = kernel(X,Grid,h)             


pdf("4ModePlot1.pdf")
#par(mfrow=c(2,2))
#par(mai=rep(.1,4))
par(pty="m")


persp(g,g,matrix(p,k,k), theta = 45, phi = 22, r = sqrt(3),
      d = 0.5, scale = TRUE, expand = 0.6,xlab="",ylab="",zlab="",box="FALSE") 
dev.off()


pdf("4ModePlot2.pdf")
par(pty="m")
contour(g,g,matrix(p,k,k),nlevels=25,drawlabels=FALSE,axes=FALSE,
        xaxt="n",yaxt="n")

epsMT = .2
kk    = 100
G     = seq(bb,aa,length=kk)
G1    = rep(G,rep(kk,kk))
G2    = rep(G,kk)
GRID  = cbind(G2,G1)
outCL = MeanShift2(X,GRID,h,niter,epsMT)
MM    = outCL$modes
CL    = outCL$clusters


points(GRID,pch=19,col=CL+1)
contour(g,g,matrix(p,k,k),nlevels=25,drawlabels=FALSE,add=TRUE)
points(MM,pch=19,cex=1.5)

dev.off()


==> Density-and-DTM.r <==


library(TDA)


pdf("Density-and-DTM.pdf")




n = 1000;s = .03; h = .2
th = runif(n,0,2*pi)
x = cos(th) + rnorm(n,0,s)
y = sin(th) + rnorm(n,0,s)
x = c(x,runif(100,-1,1))
y = c(y,runif(100,-1,1))
X = cbind(x,y)

pdf("Density-and-DTM1.pdf")
plot(x,y,pch=20,asp=1,xlab="",ylab="",xaxt="n",yaxt="n")
dev.off()

g = seq(-1.1,1.1,length=50)
Grid = as.matrix(expand.grid(g,g))


pdf("Density-and-DTM2.pdf")
KDE = kde(X=X,Grid=Grid,h=h)
persp(g,g,matrix(KDE,ncol=length(g), nrow=length(g)),
 xlab="",ylab="",zlab="",theta=-20,phi=35, ltheta=50, col=2, border=NA,
 d=0.5, scale=FALSE, expand=3, shade=0.9)
dev.off()

pdf("Density-and-DTM3.pdf")
band = bootstrapBand(X,FUN=kde,Grid=Grid,B=100,h=h,alpha=.1)
Xlim = c(-1.1,1.1)
Ylim = c(-1.1,1.1)
D = gridDiag(X,FUN=kde,h=h,cbind(Xlim,Ylim),by=.1,sublevel=FALSE)
plot(D$diagram, band=2*band$width)
dev.off()

pdf("Density-and-DTM4.pdf")
m0 = .1
DTM = dtm(X=X,Grid=Grid,m0=m0)
persp(g,g,matrix(DTM,ncol=length(g), nrow=length(g)),
 xlab="",ylab="",zlab="",theta=-20,phi=35, ltheta=50, col=2, border=NA,
 d=0.5, scale=FALSE, expand=3, shade=0.9)
dev.off()

pdf("Density-and-DTM5.pdf")
band = bootstrapBand(X,FUN=dtm,Grid=Grid,B=100,m0=m0,alpha=.1)
Xlim = c(-1.1,1.1)
Ylim = c(-1.1,1.1)
D = gridDiag(X,FUN=dtm,m0=m0,cbind(Xlim,Ylim),by=.1,sublevel=TRUE)
plot(D$diagram, band=2*band$width)
dev.off()


==> Donut.r <==
PlotUnionOfBalls = function(X,epsilon,a,b,A,B){
     n = nrow(X)
     plot(X,xlim=c(a,b),ylim=c(A,B),xlab="",ylab="",xaxt="n",yaxt="n",bty="n",asp=1)
     symbols(X[,1],X[,2],circles=rep(epsilon,n),inches=FALSE,bg="pink",add=TRUE)
     return(NULL)
     }




th = seq(0,2*pi,length=50)
x  = cos(th)
y  = sin(th)

pdf("Donut1.pdf")
plot(x,y,type="l",bty="n",xaxt="n",yaxt="n",xlab="",ylab="",asp=1)
polygon(x,y,col="purple")
x  = .8*cos(th)
y  = .8*sin(th)
polygon(x,y,col="white")
dev.off()


pdf("Donut2.pdf")
n  = 60
th = runif(n,0,2*pi)
r = runif(n,.8,1)
x = r*cos(th)
y = r*sin(th)
X = cbind(x,y)
plot(X,type="p",bty="n",xaxt="n",yaxt="n",xlab="",ylab="",pch=20,asp=1)
dev.off()


a = -1.1
b = 1.1
A = -1.1
B = 1.1
pdf("Donut3.pdf")
PlotUnionOfBalls(X,.03,a,b,A,B)
dev.off()
pdf("Donut4.pdf")
PlotUnionOfBalls(X,.1,a,b,A,B)
dev.off()
pdf("Donut5.pdf")
PlotUnionOfBalls(X,.3,a,b,A,B)
dev.off()



library(TDA)
D = ripsDiag(X,maxdimension=1,maxscale=3)
pdf("DonutBarcode.pdf")
plot(D$diagram,barcode=TRUE)
dev.off()
pdf("DonutDiagram.pdf")
plot(D$diagram)
dev.off()



==> Levelsets.r <==



x = seq(-5,5,length=100)
p = .5*dnorm(x,-2,1) + .5*dnorm(x,2,1)

pdf("density.pdf")
par(mfrow=c(1,3))
plot(x,p,type="l",lwd=3,xlab="",ylab="",xaxt="n",yaxt="n")
#dev.off()

#pdf("density2.pdf")
plot(x,p,type="l",lwd=3,xlab="",ylab="",xaxt="n",yaxt="n")
abline(h=.1,lwd=3,col="blue")
axis(2,at=.1,labels=expression(t),las=1,cex.axis=3)
xx = c(x[19],x[43],x[43],x[19],x[19])
yy = c(0,0,.01,.01,0)
polygon(xx,yy,col="green")
xx = c(x[58],x[82],x[82],x[58],x[58])
yy = c(0,0,.01,.01,0)
polygon(xx,yy,col="green")
#dev.off()


#pdf("density3.pdf")
plot(x,p,type="l",lwd=3,xlab="",ylab="",xaxt="n",yaxt="n")
segments(2,0.054,2,dnorm(0)/2,col="blue",lwd=3)
segments(-2,0.054,-2,dnorm(0)/2,col="blue",lwd=3)
segments(-2,.054,2,.054,col="blue",lwd=3)
segments(0,0,0,.054,col="blue",lwd=3)
dev.off()


==> MeanShift.r <==


mnorm = function(g,X,h){
     ##### prod_i N(g,X,h) for each row X[i,]
     n = nrow(X)
     w = rep(0,n)
     for(i in 1:n){
          w[i] = prod(dnorm(X[i,],g,h))
          }
     return(w/sum(w))
     }

meanshift = function(X,G,h,niter,plot=TRUE){
     n  = nrow(X)
     d  = ncol(X)
     m  = nrow(G)
     P  = list()
     P[[1]] = G
     for(j in 2:niter){
          P[[j]] = matrix(0,m,d)
          for(i in 1:m){
               w   = mnorm(P[[j-1]][i,],X,h)
               tmp = w %*% X
               P[[j]][i,] = tmp
               }
          }


     ### plot the paths
     if(plot==TRUE){
          plot(X,xlab="",ylab="",xaxt="n",yaxt="n",bty="n",pch=20,cex=3)
          for(i in 1:n){
               for(j in 2:niter){
                    lines( c(P[[j-1]][i,1],P[[j]][i,1]), c(P[[j-1]][i,2],P[[j]][i,2]), col="red",lwd=3)
                    }
               }
          points(P[[niter]],col="blue",lwd=3,pch=20)
          }


     return(P)
     }


BlurringMeanshift = function(X,h,niter,plot=TRUE){
     n  = nrow(X)
     d  = ncol(X)
     G  = X
     m  = nrow(G)
     P  = list()
     P[[1]] = G
     for(j in 2:niter){
          P[[j]] = matrix(0,m,d)
          for(i in 1:m){
               w   = mnorm(P[[j-1]][i,],X,h)
               tmp = w %*% X
               P[[j]][i,] = tmp
               }
          X = P[[j]]
          }


     if(plot==TRUE){
          plot(X,xlab="",ylab="",xaxt="n",yaxt="n",bty="n",pch=20,cex=3)
          for(i in 1:n){
               for(j in 2:niter){
                    lines( c(P[[j-1]][i,1],P[[j]][i,1]), c(P[[j-1]][i,2],P[[j]][i,2]), col="red",lwd=3)
                    }
               }
          points(P[[niter]],col="blue",lwd=3,pch=20)
          }


     return(P)
     }






Crescent = function(n,o,r,kappa){
     th = rnorm(n,pi/2,pi/6)
     u1 = rnorm(n,0,r/20)
     u2 = rnorm(n,0,r/20)
     U = cbind(u1,u2)
     a = r*cos(th)
     b = ((-1)^kappa)*r*sin(th)
     A = cbind(a,b)
     O = cbind(rep(o[1],n),rep(o[2],n))
     X = O + A + U
     return(X)
     }


FourCrescent = function(n,plot=TRUE){
     x1 = Crescent(n,c(-1,1),1,1)
     x2 = Crescent(n,c(0,.5),1,0)
     x3 = Crescent(n,c(0,0),.5,1)
     x4 = Crescent(n,c(.5,-.5),.5,0)
     X = rbind(x1,x2,x3,x4)
     if(plot==TRUE)plot(X,col=c(rep(1,n),rep(2,n),rep(3,n),rep(4,n)),xlim=c(-2,2),ylim=c(-2,2))
     return(X)
     }



BrokenRing = function(n,plot=TRUE){

     m = round(3*n/16)

     th = rnorm(m,pi/4,pi/12)
     u1 = rnorm(m,0,1/20)
     u2 = rnorm(m,0,1/20)
     U = cbind(u1,u2)
     X1 = cbind(cos(th),sin(th)) + U

     th = rnorm(m,3*pi/4,pi/12)
     u1 = rnorm(m,0,1/20)
     u2 = rnorm(m,0,1/20)
     U = cbind(u1,u2)
     X2 = cbind(cos(th),sin(th)) + U

     th = rnorm(m,5*pi/4,pi/12)
     u1 = rnorm(m,0,1/20)
     u2 = rnorm(m,0,1/20)
     U = cbind(u1,u2)
     X3 = cbind(cos(th),sin(th)) + U

     th = rnorm(m,7*pi/4,pi/12)
     u1 = rnorm(m,0,1/20)
     u2 = rnorm(m,0,1/20)
     U = cbind(u1,u2)
     X4 = cbind(cos(th),sin(th)) + U

     k = round(n/4)
     X = cbind(rnorm(k,0,1/5),rnorm(k,0,1/5))

     X = rbind(X,X1,X2,X3,X4)

     if(plot==TRUE)plot(X,col=c(rep(1,k),rep(2,m),rep(3,m),rep(4,m),rep(5,m)))

     return(X)
     }


     






### Simple
pdf("Simple.pdf")
x1 = c(rnorm(20,-5,1),rnorm(20,5,1))
x2 = c(rnorm(20),rnorm(20,0,1))
n = 40
X = cbind(x1,x2)
G = X
h = 1
niter = 10
out = meanshift(X,G,h,niter)
dev.off()


###
###
###### Crescent
###pdf("CrescentData.pdf")
###n = 400
###X = FourCrescent(n)
###G = X
###h = .1
###niter = 10
###dev.off()
###
###pdf("CrescentResults.pdf")
###out = meanshift(X,G,h,niter)
###dev.off()
###
###pdf("CrescentsResultsBlurring.pdf")
###out = BlurringMeanshift(X,h,niter,plot=TRUE)
###dev.off()
###
###
###
###### Broken Ring
###pdf("BrokenRingData.pdf")
###n = 400
###X = BrokenRing(n)
###G = X
###h = .1
###niter = 10
###dev.off()
###
###pdf("BrokenRingResults.pdf")
###out = meanshift(X,G,h,niter)
###dev.off()
###
###
###pdf("BrokenRingResultsBlurring.pdf")
###out = BlurringMeanshift(X,h,niter,plot=TRUE)
###dev.off()
###
###
###


==> SCMS.r <==

library(mvtnorm)



deriv.fun  = function(pt,dat,bw) {
   d       = ncol(dat)
   sqdis   = rowSums(t(pt-t(dat))^2) 
             # square distance of point from data
   wi      = (2*pi*bw^2)^(-d/2)*exp(-sqdis/(2*bw^2)) 
   fhatx   = mean(wi)
   msx     = colMeans(wi*dat)/(fhatx)
   grad    = (pt - msx)/(bw^2)
   crosspr = matrix(0, nrow=d, ncol=d)
   for(j in 1:d){
      crosspr[,j]= colMeans(wi*dat[,j]*dat)/(bw^4*fhatx)
      }
   hess = crosspr - (msx %*% t(msx))/(bw^4) - 
          diag(1/bw^2, nrow=d)
   return(list(grad=grad,hess=hess))
   }




kernel = function(x,grid,h){
     m = nrow(grid)
     p = rep(0,m)
     d = ncol(x)
     sigma = h^2*diag(d)
     for(i in 1:m){
          p[i] = mean(dmvnorm(x,grid[i,],sigma))
          }
     return(p)
     }






scms.one.point.fun   = function(pt,dat,bw,ridgedim,Nsteps){
     # subspace constrained mean shift
     # input:
     #   pt   one point in the space (D-dim vector)
     #   dat  data points (nXD data matrix)
     #   bw   bandwidth (scalar)
     #   ridgedim  dimension of ridge to be detect
     # output:
     #   subspace constrained mean shift (D-dim vector)

     D = ncol(dat)
     n = nrow(dat)

     if(ridgedim > 0){
          for(i in 1:Nsteps){
               deriv   = deriv.fun(pt,dat,bw)
               grad    = deriv$grad
               hessian = deriv$hess
          
               msx     = pt - bw^2*grad
               grad    = grad/sqrt(sum(grad^2))
               eig     = eigen(hessian, symmetric=TRUE)
               eigvec  = eig$vectors
               V       = eigvec[,-(1:ridgedim)]
               pt = c(V %*% t(V) %*% (msx - pt)) + pt
               }
          }
     if(ridgedim == 0){
          sigma = bw^2*diag(D)
          for(i in 1:Nsteps){
               w  = dmvnorm(dat,pt,sigma)
               w  = w/sum(w)
               pt = apply(dat*matrix(w,n,D),2,sum)
               }
          }
     return(pt)
     }


scms = function(grid,dat,bw,ridgedim,Nsteps){
     n = nrow(grid)
     D = ncol(grid)
     for(i in 1:n){
          grid[i,] = scms.one.point.fun(grid[i,],dat,bw,ridgedim,Nsteps)
          }
     return(grid)
     }



pdf("scms.pdf")
n  = 400
s  = .06
th = runif(n,0,2*pi)
x  = cos(th) + rnorm(n,0,s)
y  = sin(th) + rnorm(n,0,s)
plot(x,y,xlab="",ylab="",asp=1,xaxt="n",yaxt="n",bty="n")


X = cbind(x,y)
th = runif(4*n,0,2*pi)
x  = cos(th) + rnorm(4*n,0,s)
y  = sin(th) + rnorm(4*n,0,s)
G = cbind(x,y)


out = scms(G,X,.1,1,20)
points(out,col="red",pch=20)

dev.off()


==> Swissroll.r <==
library(scatterplot3d)
library(vegan)



n  = 2400
y1 = runif(n,3*pi/2,9*pi/2)
y1 = sort(y1)
y2 = runif(n,0,15)
x1 = y1*cos(y1)
x3 = y1*sin(y1)
x2 = y2
Z = cbind(x1,x2,x3)




pdf("Swissroll.pdf")
scatterplot3d(Z,angle=30,color=rainbow(n),pch=20,xlab="",ylab="",zlab="",
              axis=FALSE,box=FALSE)
dev.off()


pdf("Swissroll2.pdf")
dis = vegdist(Z,method="euclidean")
ord = isomap(dis,epsilon=5)
plot(ord,col=rainbow(n),xlab="",ylab="",xaxt="n",yaxt="n")
dev.off()






==> TreeHomeomorphism.r <==


pdf("Tree1.pdf")
plot(c(0,0),c(0,0),xlim=c(0,1),ylim=c(0,2),type="n",xlab="",ylab="",xaxt="n",yaxt="n",bty="n")
segments(0,1,0,2,lwd=5)
segments(0,1,1,1,lwd=5)
segments(1,1,1,1.5,lwd=5)
segments(.5,0,.5,1,lwd=5)
dev.off()

pdf("Tree2.pdf")
plot(c(0,0),c(0,0),xlim=c(0,1),ylim=c(0,2),type="n",xlab="",ylab="",xaxt="n",yaxt="n",bty="n")
segments(0,1,0,1.5,lwd=5)
segments(0,1,1,1,lwd=5)
segments(1,1,1,2,lwd=5)
segments(.5,0,.5,1,lwd=5)
dev.off()

pdf("Tree3.pdf")
plot(c(0,0),c(0,0),xlim=c(-1,2),ylim=c(0,2.5),type="n",xlab="",ylab="",xaxt="n",yaxt="n",bty="n")
segments(1,0,1,1,lwd=5)
segments(0,1,2,1,lwd=5)
segments(0,1,0,2,lwd=5)
segments(-.5,2,.5,2,lwd=5)
segments(-.5,2,-.5,2.5,lwd=5)
segments(.5,2,.5,2.5,lwd=5)
segments(2,1,2,2,lwd=5)
dev.off()



